Novel results for the anisotropic sparse grid quadrature

This article is dedicated to the anisotropic sparse grid quadrature for functions which are analytically extendable into an anisotropic tensor product domain. Taking into account this anisotropy, we end up with a dimension independent error versus cost estimate of the proposed quadrature. In addition, we provide a novel and improved estimate for the cardinality of the underlying anisotropic index set. To validate the theoretical findings, we present several examples ranging from simple quadrature problems to diffusion problems on random domains. These examples demonstrate the remarkable convergence behaviour of the anisotropic sparse grid quadrature in applications.

==> ResultsRev/Anzahl_indices.m <==
function [n,nest] = Anzahl_indices(w,q,m,k,n)

if k==m 
    
    n=n+floor(q/w(k)+1);

else 

for i=0:floor(q/w(k))
    n=Anzahl_indices(w,q-w(k)*i,m,k+1,n);
end
end

nest = prod((q+(1:m).*w)./((1:m).*w));


==> ResultsRev/pkte.m <==
clear all

A = load('Res4100.txt');
length(A)
q = (0:(length(A)-1))';
m = 100;
r = 4;
tau = (1:m).^r;
w = log(tau+sqrt(1+tau.^2));


for i=1:length(q)
[indexset(i),iest(i)] = Anzahl_indices(w,q(i),m,1,0);
i
end
indexset = indexset';
iest = iest';
iest2 = exp(q*log(log(m))/r);
nex = A(:,1);

size(q)
size(iest)
size(indexset)
size(iest2)
size(nex)
B = [q, nex, indexset, iest, iest2];

dlmwrite('pkte4100.txt',B,'delimiter','\t');




